A Comparative Evaluation of Automated Analysis Tools for Solidity Smart Contracts

Blockchain smart contracts have emerged as a transformative force in the digital realm, spawning a diverse range of compelling applications. Since solidity smart contracts across various domains manage trillions of dollars in virtual coins, they become a prime target for attacks. One of the primary challenges is keeping abreast of the latest techniques and tools for developing secure smart contracts and examining those already deployed. In this paper, we seek to address these challenges from four aspects: (1) We begin by examining ten automatic tools, specifically focusing on their methodologies and their ability to identify vulnerabilities in solidity smart contracts. (2) We propose a novel criterion for evaluating these tools, based on the ISO/IEC 25010 standard. (3) To facilitate the evaluation of the selected tools, we construct a benchmark that encompasses two distinct datasets: a collection of 389 labelled smart contracts and a scaled set of 20,000 unique cases from real-world contracts. (4) We provide a comparison of the selected tools, offering insights into their strengths and weaknesses and highlighting areas where further improvements are needed. Through this evaluation, we hope to provide developers and researchers with valuable guidance on selecting and using smart contract analysis tools and contribute to the ongoing efforts to improve the security and reliability of smart contracts.

==> figure/barcharts.py <==
# To create bar charts, we first need to structure the data in an appropriate format.
# Here is a representation of the data as Python dictionaries:

data = {
    "Securify": {"Accuracy": 0.244, "Precision": 1, "Recall": 0.210, "F1-score": 0.347},
    "VeriSmart": {"Accuracy": 0.201, "Precision": 0.984, "Recall": 0.167, "F1-score": 0.285},
    "Mythirl": {"Accuracy": 0.491, "Precision": 1, "Recall": 0.468, "F1-score": 0.637},
    "Oyente": {"Accuracy": 0.265, "Precision": 0.978, "Recall": 0.237, "F1-score": 0.381},
    "ConFuzzius": {"Accuracy": 0.599, "Precision": 0.974, "Recall": 0.597, "F1-score": 0.74},
    "sFuzz": {"Accuracy": 0.270, "Precision": 0.989, "Recall": 0.239, "F1-score": 0.385},
    "Slither": {"Accuracy": 0.558, "Precision": 0.99, "Recall": 0.543, "F1-score": 0.701},
    "Conkas": {"Accuracy": 0.810, "Precision": 0.99, "Recall": 0.809, "F1-score": 0.891},
    "GNNSCVD": {"Accuracy": 0.221, "Precision": 1, "Recall": 0.128, "F1-score": 0.226},
    "Eth2Vec": {"Accuracy": 0.402, "Precision": 0.987, "Recall": 0.359, "F1-score": 0.527}
}

# Now let's create bar charts for each tool's total accuracy, precision, recall, and F1-score
# Note: You should run this code in a Python environment with Matplotlib installed.

import matplotlib.pyplot as plt
import os

def create_bar_chart(data, title, ylabel, color, filename):
    tools = list(data.keys())
    values = [data[tool][title] for tool in tools]

    plt.figure(figsize=(10, 5))
    plt.bar(tools, values, color=color)
    plt.title(title)
    plt.ylabel(ylabel)
    plt.xticks(rotation=45)
    
    # Add a horizontal line at the average value
    plt.axhline(y=0.2, color='grey', linestyle='--')
    plt.axhline(y=0.4, color='grey', linestyle='--')
    plt.axhline(y=0.6, color='grey', linestyle='--')
    plt.axhline(y=0.8, color='grey', linestyle='--')
    # Get the current working directory
    cwd = os.getcwd()

    # Construct the full file path
    full_path = os.path.join(cwd+'/IEEE-Transactions-LaTeX2e-templates-and-instructions/figure/', filename)

    plt.savefig(full_path, format='pdf', bbox_inches='tight')

    # Close the figure
    plt.close()

create_bar_chart(data, "Accuracy", "Score", "b", "bar_accuracy.pdf")
create_bar_chart(data, "F1-score", "Score", "green", "bar_f1score.pdf")



==> figure/linegraph.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

data = {
    "Securify": {"Accuracy": 0.551, "Precision": 1, "Recall": 0., "F1-score": 0.347},
    "VeriSmart": {"Accuracy": 0.951, "Precision": 0.984, "Recall": 0.954, "F1-score": 0.969},
    "Mythirl": {"Accuracy": 0.738, "Precision": 1, "Recall": 0.510, "F1-score": 0.662},
    "Oyente": {"Accuracy": 0.482, "Precision": 0.977, "Recall": 0.354, "F1-score": 0.471},
    "ConFuzzius": {"Accuracy": 0.689, "Precision": 0.939, "Recall": 0.508, "F1-score": 0.595},
    "sFuzz": {"Accuracy": 0.585, "Precision": 0.964, "Recall": 0.361, "F1-score": 0.492},
    "Slither": {"Accuracy": 0.891, "Precision": 0.994, "Recall": 0.756, "F1-score": 0.843},
    "Conkas": {"Accuracy": 0.951, "Precision": 0.992, "Recall": 0.946, "F1-score": 0.968},
    "GNNSCVD": {"Accuracy": 0.295, "Precision": 1, "Recall": 0.120, "F1-score": 0.210},
    "Eth2Vec": {"Accuracy": 0.528, "Precision": 0.985, "Recall": 0.311, "F1-score": 0.454}
}

def create_combined_bar_chart(data, filename):
    tools = list(data.keys())
    accuracy_values = [data[tool]['Accuracy'] for tool in tools]
    f1_score_values = [data[tool]['F1-score'] for tool in tools]

    fig, ax = plt.subplots(figsize=(10, 5))

    bar_width = 0.35
    index = np.arange(len(tools))

    bar1 = plt.bar(index, accuracy_values, bar_width, label='Accuracy', color='red')
    bar2 = plt.bar(index + bar_width, f1_score_values, bar_width, label='F1-score', color='blue')

    plt.xlabel('Tools')
    plt.title('Accuracy and F1-score Comparison')
    plt.xticks(index + bar_width / 2, tools, rotation=45)
    plt.legend()

    # Add a horizontal line at the average value
    plt.axhline(y=0.2, color='grey', linestyle='--')
    plt.axhline(y=0.4, color='grey', linestyle='--')
    plt.axhline(y=0.6, color='grey', linestyle='--')
    plt.axhline(y=0.8, color='grey', linestyle='--')
    plt.legend(loc='upper right')
    # Get the current working directory
    cwd = os.getcwd()

    # Construct the full file path
    full_path = os.path.join(cwd+'/IEEE-Transactions-LaTeX2e-templates-and-instructions/figure/', filename)
    plt.tight_layout()
    plt.savefig(full_path, format='pdf', bbox_inches='tight')
    plt.close()


create_combined_bar_chart(data, "bar_accuracy_F1score.pdf")






==> figure/over-graph1.py <==
import matplotlib.pyplot as plt
import pandas as pd

# Represent the data as a pandas DataFrame
data = pd.DataFrame({
    "0.7,0.1,0.1": {"Securify": 0.540, "VeriSmart": 0.806, "Mythirl": 0.675, "Oyente": 0.469, "ConFuzzius": 0.597, "sFuzz": 0.414, "Slither": 0.800, "Conkas": 0.844, "GNNSCVD": 0.354, "Eth2Vec": 0.558},
    "0.1,0.7,0.1": {"Securify": 1.04, "VeriSmart": 0.44, "Mythirl": 1.28, "Oyente": 2.05, "ConFuzzius": 1.28, "sFuzz": 0.84, "Slither": 7.98, "Conkas": 0.88, "GNNSCVD": 0.80, "Eth2Vec": 0.558},
    "0.1,0.1,0.7": {"Securify": 1.81, "VeriSmart": 0.77, "Mythirl": 5.73, "Oyente": 3.09, "ConFuzzius": 5.75, "sFuzz": 4.98, "Slither": 6.03, "Conkas": 3.69, "GNNSCVD": 0.78, "Eth2Vec": 0.558},
    "0.1,0.1,0.1": {"Securify": 2.41, "VeriSmart": 0.94, "Mythirl": 6.07, "Oyente": 3.15, "ConFuzzius": 6.08, "sFuzz": 5.04, "Slither": 6.26, "Conkas": 3.80, "GNNSCVD": 1.16, "Eth2Vec": 0.558},
    "0.25,0.25,0.25": {"Securify": 1.52, "VeriSmart": 0.86, "Mythirl": 3.16, "Oyente": 1.88, "ConFuzzius": 3.19, "sFuzz": 2.10, "Slither": 5.14, "Conkas": 2.00, "GNNSCVD": 1.41, "Eth2Vec": 0.558},
})

# Plot the DataFrame
data.plot(kind='bar', figsize=(12, 6))

plt.ylabel('Score')
plt.xlabel('Tool')
plt.title('Combined Bar Chart')
plt.xticks(rotation=45)
plt.legend(title='Parameters')
plt.show()


==> figure/overall-barchart.py <==
import matplotlib.pyplot as plt

# Define the data
data = {
    "0.7,0.1,0.1": {"Securify": 0.82, "VeriSmart": 0.52, "Mythirl": 1.65, "Oyente": 0.98, "ConFuzzius": 1.72, "sFuzz": 1.07, "Slither": 2.48, "Conkas": 1.34, "GNNSCVD": 0.70},
    "0.1,0.7,0.1": {"Securify": 1.04, "VeriSmart": 0.44, "Mythirl": 1.28, "Oyente": 2.05, "ConFuzzius": 1.28, "sFuzz": 0.84, "Slither": 7.98, "Conkas": 0.88, "GNNSCVD": 0.80},
    "0.1,0.1,0.7": {"Securify": 1.81, "VeriSmart": 0.77, "Mythirl": 5.73, "Oyente": 3.09, "ConFuzzius": 5.75, "sFuzz": 4.98, "Slither": 6.03, "Conkas": 3.69, "GNNSCVD": 0.78},
    "0.1,0.1,0.1": {"Securify": 2.41, "VeriSmart": 0.94, "Mythirl": 6.07, "Oyente": 3.15, "ConFuzzius": 6.08, "sFuzz": 5.04, "Slither": 6.26, "Conkas": 3.80, "GNNSCVD": 1.16},
    "0.25,0.25,0.25": {"Securify": 1.52, "VeriSmart": 0.86, "Mythirl": 3.16, "Oyente": 1.88, "ConFuzzius": 3.19, "sFuzz": 2.10, "Slither": 5.14, "Conkas": 2.00, "GNNSCVD": 1.41},
}

# Define the function to create a combined line graph
def create_combined_line_graph(data, ylabel):
    plt.figure(figsize=(12, 6))

    for title in data:
        tools = list(data[title].keys())
        values = [data[title][tool] for tool in tools]
        plt.plot(tools, values, marker='o', label=title)

    plt.ylabel(ylabel)
    plt.xticks(rotation=45)
    plt.legend(title="Parameters")
    plt.show()

# Create a combined line graph
create_combined_line_graph(data, "Score")


==> figure/overall-graph.py <==
import matplotlib.pyplot as plt
import pandas as pd
import os

# Represent the data as a pandas DataFrame
data = pd.DataFrame({
    "0.7,0.1,0.1,0.1": {"Securify": 0.540, "VeriSmart": 0.806, "Mythirl": 0.675, "Oyente": 0.469, "ConFuzzius": 0.597, "sFuzz": 0.414, "Slither": 0.800, "Conkas": 0.844, "GNNSCVD": 0.354, "Eth2Vec": 0.558},
    "0.1,0.7,0.1,0.1": {"Securify": 0.8, "VeriSmart": 0.783, "Mythirl": 0.469, "Oyente": 0.784, "ConFuzzius": 0.244, "sFuzz": 0.119, "Slither": 0.894, "Conkas": 0.811, "GNNSCVD": 0.812, "Eth2Vec": 0.884},
    "0.1,0.1,0.7,0.1": {"Securify": 0.359, "VeriSmart": 0.359, "Mythirl": 0.724, "Oyente": 0.473, "ConFuzzius": 0.680, "sFuzz": 0.588, "Slither": 0.688, "Conkas": 0.635, "GNNSCVD": 0.209, "Eth2Vec": 0.471},
    "0.1,0.1,0.1,0.7": {"Securify": 0.389, "VeriSmart": 0.285, "Mythirl": 0.758, "Oyente": 0.427, "ConFuzzius": 0.720, "sFuzz": 0.539, "Slither": 0.654, "Conkas": 0.563, "GNNSCVD": 0.288, "Eth2Vec": 0.525},
    "0.25,0.25,0.25,0.25": {"Securify": 0.522, "VeriSmart": 0.562, "Mythirl": 0.695, "Oyente": 0.467, "ConFuzzius": 0.6, "sFuzz": 0.298, "Slither": 0.736, "Conkas": 0.658, "GNNSCVD": 0.571, "Eth2Vec": 0.713},
})

# Plot the DataFrame
plt.figure(figsize=(10, 6))
for column in data.columns:
    plt.plot(data[column], marker='o', label=column)

plt.ylim(0, 1.1)

plt.ylabel('Score')
plt.xlabel('Tools') 
plt.legend(loc='upper center', ncol=3)
plt.xticks(rotation=45)

# Add a horizontal line at the average value
plt.axhline(y=0.2, color='grey', linestyle='--')
plt.axhline(y=0.4, color='grey', linestyle='--')
plt.axhline(y=0.6, color='grey', linestyle='--')
plt.axhline(y=0.8, color='grey', linestyle='--')

# Get the current working directory
cwd = os.getcwd()

# Construct the full file path
full_path = os.path.join(cwd+'/IEEE-Transactions-LaTeX2e-templates-and-instructions/figure/', 'bar_overall.pdf')

plt.savefig(full_path, format='pdf', bbox_inches='tight')

# Close the figure
plt.close()


==> figure/real_world_vul.py <==
# Importing necessary libraries
import matplotlib.pyplot as plt
import os

# Data
data = {
    "mythril": {
        "reentrancy": 1035,
        "arithmetic": 707,
        "unchecked_send": 472,
        "unsafe_delegatecall": 60,
        "TOD": 0,
        "time_manipulation": 649,
        "bad_randomness": 163,
        "tx.origin": 122,
        "unsafe_suicidal": 16,
    },
    "slither": {
        "reentrancy": 1797,
        "arithmetic": 0,
        "unchecked_send": 1237,
        "unsafe_delegatecall": 121,
        "TOD": 0,
        "time_manipulation": 667,
        "bad_randomness": 0,
        "tx.origin": 26,
        "unsafe_suicidal": 25
    },
    "conkas": {
        "reentrancy": 3129,
        "arithmetic": 3503,
        "unchecked_send": 188,
        "unsafe_delegatecall": 0,
        "TOD": 247,
        "time_manipulation": 1273,
        "bad_randomness": 0,
        "tx.origin": 0,
        "unsafe_suicidal": 0
    },
    "confuzzius": {
        "reentrancy": 171,
        "arithmetic": 2608,
        "unchecked_send": 174,
        "unsafe_delegatecall": 4,
        "TOD": 304,
        "time_manipulation": 1151,
        "bad_randomness": 0,
        "tx.origin": 0,
        "unsafe_suicidal": 13
    }
}

# Creating figure and axis
fig, ax = plt.subplots(figsize=(12, 6))

# Plotting the bars
categories = list(data['mythril'].keys())
bar_width = 0.2
num_bars = 4
index = range(len(categories))

# Calculate the offset to center the bars
offset = (num_bars - 1) * bar_width / 2

bar1 = plt.bar([i - offset for i in index], data['mythril'].values(), bar_width, label='mythril')
bar2 = plt.bar([i - offset + bar_width for i in index], data['slither'].values(), bar_width, label='slither')
bar3 = plt.bar([i - offset + 2 * bar_width for i in index], data['conkas'].values(), bar_width, label='conkas')
bar4 = plt.bar([i - offset + 3 * bar_width for i in index], data['confuzzius'].values(), bar_width, label='confuzzius')

# Adding labels on top of the bars
def add_labels(bars, values):
    for i, v in enumerate(values):
        plt.text(bars[i].get_x() + bars[i].get_width() / 2, v + 10, str(v), ha='center', fontsize=8)

add_labels(bar1, data['mythril'].values())
add_labels(bar2, data['slither'].values())
add_labels(bar3, data['conkas'].values())
add_labels(bar4, data['confuzzius'].values())

plt.ylabel('Contracts')
plt.title('Comparison of mythril, slither, conkas, and confuzzius')
plt.xticks([i for i in index], categories, rotation=45)
plt.legend()

cwd = os.getcwd()

# Construct the full file path
full_path = os.path.join(cwd+'/IEEE-Transactions-LaTeX2e-templates-and-instructions/figure/', 'real-world-vul.pdf')
plt.tight_layout()
plt.savefig(full_path, format='pdf', bbox_inches='tight')

